Measurement of the Higgs decay to electroweak bosons at low and intermediate CLIC energies

In this paper a simulation of measurements of the Higgs boson decay to electroweak bosons in $e^+e^-$ collisions at CLIC is presented. Higgs boson production and subsequent $H\rightarrow ZZ^\ast$ and $H\rightarrow WW^\ast$ decay processes were simulated alongside the relevant background processes at 350 GeV and 1.4 TeV center-of-mass energy. Full detector simulation and event reconstruction were used under realistic beam conditions. The achievable statistical precision of the measured product of the Higgs production cross section and the branching ratio for the analysed decays has been determined.

==> build.sh <==
#!/bin/bash

##
# Utility script for compiling latex files
# Christian Grefe (christian.grefe@cern.ch)
##

# treat command line options
for arg in $@; do
  if [ $arg = "-h" ] || [ $arg = "--help" ]; then
    echo "Usage:"
    echo "    build.sh [-h] [file1.tex] [file2.tex] [...]"
    echo "Options:"
    echo "  -h  --help    Shows this help"
    echo "If no file name is provided builds all available tex files."
    return
  elif [ -z $arg ]; then
    texFiles="$texFiles $arg"
  fi
done

if [ -z $texFiles ]; then
  texFiles=`ls *.tex`
fi

# set the latex compiler
latexCompiler=pdflatex
bibCompiler=bibtex

# check if latex compilers are available
if ! hash $latexCompiler 2>/dev/null; then
  echo "ERROR: can not execute \"$latexCompiler\" check your environment setup!"
  return
fi
if ! hash $bibCompiler 2>/dev/null; then
  echo "ERROR: can not execute \"$bibCompiler\" check your environment setup!"
  return
fi

# compile all tex files
for texFile in $texFiles; do
  if [ -f $texFile ]; then
    $latexCompiler $texFile
    $latexCompiler $texFile
    $bibCompiler ${texFile%%.tex}
    $latexCompiler $texFile
  else
    echo "ERROR: \"$texFile\" does not exist!"
  fi
done

